An introduction to particle integration methods: with applications to risk and insurance

Interacting particle methods are increasingly used to sample from complex and high-dimensional distributions. These stochastic particle integration techniques can be interpreted as an universal acceptance-rejection sequential particle sampler equipped with adaptive and interacting recycling mechanisms. Practically, the particles evolve randomly around the space independently and to each particle is associated a positive potential function. Periodically, particles with high potentials duplicate at the expense of low potential particle which die. This natural genetic type selection scheme appears in numerous applications in applied probability, physics, Bayesian statistics, signal processing, biology, and information engineering. It is the intention of this paper to introduce them to risk modeling. From a purely mathematical point of view, these stochastic samplers can be interpreted as Feynman-Kac particle integration methods. These functional models are natural mathematical extensions of the traditional change of probability measures, commonly used to design an importance sampling strategy. In this article, we provide a brief introduction to the stochastic modeling and the theoretical analysis of these particle algorithms. Then we conclude with an illustration of a subset of such methods to resolve important risk measure and capital estimation in risk and insurance modelling.

==> ExampleLogNormal_LDAvsSLAComparison.m <==
%OpRisk Handbook

% Chapter - High Impact Rare Events Models

% Example - Generalized Inverese Distribution 
clf
clear all

% CDF for severity distribution Log-Normal
mu = 1;
sigmavals = [0.1,0.5,1,5];
xs = [0.01:0.01:20];
figure
plot(xs,logncdf(xs,mu,sigmavals(1)),':k')
hold on
plot(xs,logncdf(xs,mu,sigmavals(2)),'--k')
plot(xs,logncdf(xs,mu,sigmavals(3)),'-.k')
plot(xs,logncdf(xs,mu,sigmavals(4)),'k')
xlabel('Loss Amount X')
ylabel('CDF of Severity Log-Normal: Pr(X < x)')
title('Shape of Annual Loss CDF versus Shape \sigma')
legend('Shape: \sigma = 0.1','Shape: \sigma = 0.5','Shape: \sigma = 1','Shape: \sigma = 5')


% CDF for Annual Loss Poisson-Log-Normal distribution
T = 100000; %1000000;
lambdaPoiss = 3;
mu = 1;
sigmavals = [0.1,0.5,1,5];

Nvals = poissrnd(lambdaPoiss,1,T);
Z = zeros(length(sigmavals),T);
for t = 1:T
    if mod(t,100) == 0
        t
        pause(0.1)
    end
    for j = 1:length(sigmavals)
        if Nvals(t) > 0
            Z(j,t) = sum(lognrnd(mu,sigmavals(j),1,Nvals(t)));
        else
            Z(j,t) = 0;
        end
    end
end

[F1,X1] = ecdf(Z(1,:));
[F2,X2] = ecdf(Z(2,:));
[F3,X3] = ecdf(Z(3,:));
[F4,X4] = ecdf(Z(4,:));

figure
semilogx(X1,F1,':k')
hold on
semilogx(X2,F2,'--k')
semilogx(X3,F3,'-.k')
semilogx(X4,F4,'k')
xlabel('Annual Loss Amount Z')
ylabel('CDF Annual Loss Compound Process Poisson-Log-Normal: Pr(Z < z)')
title('Shape of Annual Loss Quantile Function versus \sigma')
legend('Shape: \sigma = 0.1','Shape: \sigma = 0.5','Shape: \sigma = 1','Shape: \sigma = 5')

%%
% VaR versus EVI for Annual Loss Compound Process Poisson-Log Normal

% CDF for Annual Loss distribution
T = 50000; %1000000;
lambdaPoiss = 3;
mu = 1;
sigmavals = [0.5,5];

Nvals = poissrnd(lambdaPoiss,1,T);
Z = zeros(length(sigmavals),T);
for t = 1:T
    if mod(t,100) == 0
        t
        pause(0.1)
    end
    for j = 1:length(sigmavals)
        if Nvals(t) > 0
            Z(j,t) = sum(lognrnd(mu,sigmavals(j),1,Nvals(t)));
        else
            Z(j,t) = 0;
        end
    end
end
Zf = Z;

% Confidence Intervals:
T = 10000;
qtileValsCI1 = [];
qtileValsCI2 = [];
for inds = 1:20
    Nvals = poissrnd(lambdaPoiss,1,T);
    Z = zeros(length(sigmavals),T);
    for t = 1:T
        if mod(t,100) == 0
            t
            pause(0.1)
        end
        for j = 1:length(sigmavals)
            if Nvals(t) > 0
                Z(j,t) = sum(lognrnd(mu,sigmavals(j),1,Nvals(t)));
            else
                Z(j,t) = 0;
            end
        end
    end
    qtileLevels = [0.7,0.75,0.80,0.9,0.95,0.99,0.995,0.9995];
    qtileVals = zeros(length(sigmavals),length(qtileLevels));
    for j = 1:length(sigmavals)
        qtileVals(j,:) = quantile(Z(j,:),qtileLevels);
        if sigmavals(j) == 0.5
            qtileValsCI1(inds,:) = qtileVals(j,:);
        elseif sigmavals(j) == 5
            qtileValsCI2(inds,:) = qtileVals(j,:);
        end
    end
end


qtileLevels = [0.7,0.75,0.80,0.9,0.95,0.99,0.995,0.9995];
qtileVals = zeros(length(sigmavals),length(qtileLevels));
for j = 1:length(sigmavals)
    qtileVals(j,:) = quantile(Zf(j,:),qtileLevels);
end

SLA1 = exp(mu - sigmavals(1).*norminv((1-qtileLevels)./lambdaPoiss));
SLA2 = exp(mu - sigmavals(2).*norminv((1-qtileLevels)./lambdaPoiss));

figure(2)
subplot(2,1,1),semilogy(qtileLevels,qtileVals(1,:),'k')
hold on
subplot(2,1,1),semilogy(qtileLevels,qtileVals(1,:)+2*(var(qtileValsCI1).^(1/2)),':k')
hold on
subplot(2,1,1),semilogy(qtileLevels,qtileVals(1,:)-2*(var(qtileValsCI1).^(1/2)),':k')
hold on
subplot(2,1,1),semilogy(qtileLevels,SLA1,'--k')
hold on
xlabel('Quantile Level for Value-at-Risk - Capital Level')
ylabel('Annual Loss VaR : \sigma = 0.5, \mu = 1, \lambda = 3')
legend('VaR Monte Carlo','VaR Monte Carlo 95% Upper CI','VaR Monte Carlo 95% Lower CI','VaR Single Loss Approximation')

figure(2)
subplot(2,1,2),semilogy(qtileLevels,qtileVals(2,:),'k')
hold on
subplot(2,1,2),semilogy(qtileLevels,qtileVals(2,:)+2*(var(qtileValsCI2).^(1/2)),':k')
hold on
subplot(2,1,2),semilogy(qtileLevels,qtileVals(2,:)-2*(var(qtileValsCI2).^(1/2)),':k')
hold on
subplot(2,1,2),semilogy(qtileLevels,SLA2,'--k')
hold on
xlabel('Quantile Level for Value-at-Risk - Capital Level')
ylabel('Annual Loss VaR : \sigma = 5, \mu = 1, \lambda = 3')
legend('VaR Monte Carlo','VaR Monte Carlo 95% Upper CI','VaR Monte Carlo 95% Lower CI','VaR Single Loss Approximation')

%%
lambdaPoiss = 2;
mu = 2;
sigmavals = [0.5];
qtileLevels = [0.5,0.8,0.9,0.95,0.99,0.999,0.9995];
SLA = exp(mu - sigmavals(1).*norminv((1-qtileLevels)./lambdaPoiss));

lambdaPoiss = 2;
mu = 2;
sigmavals = [5];
qtileLevels = [0.5,0.8,0.9,0.95,0.99,0.999,0.9995];
SLA2 = exp(mu - sigmavals(1).*norminv((1-qtileLevels)./lambdaPoiss));

%%
% CDF for Annual Loss distribution
%T = 50000000; 
T = 5000000; 
lambdaPoiss = 2;
mu = 2;
sigmavals = [0.5,5];

Nvals = poissrnd(lambdaPoiss,1,T);
Z = zeros(length(sigmavals),T);
for t = 1:T
    if mod(t,1000) == 0
        t
        pause(0.1)
    end
    for j = 1:length(sigmavals)
        if Nvals(t) > 0
            Z(j,t) = sum(lognrnd(mu,sigmavals(j),1,Nvals(t)));
        else
            Z(j,t) = 0;
        end
    end
end
Zf = Z;


qtileLevels = [0.5,0.8,0.9,0.95,0.99,0.999,0.9995];
qtileVals = zeros(length(sigmavals),length(qtileLevels));
for j = 1:length(sigmavals)
    qtileVals(j,:) = quantile(Zf(j,:),qtileLevels);
end

qtileVals



